Detection of Pb II in the Ultraviolet Spectra of Three Metal-Poor Stars

We report the first detection of the Pb II line at 2203.534 Angstroms in three metal-poor stars, using ultraviolet spectra obtained with the Space Telescope Imaging Spectrograph on board the Hubble Space Telescope. We perform a standard abundance analysis assuming local thermodynamic equilibrium (LTE) to derive lead (Pb, Z=82) abundances. The Pb II line yields a higher abundance than Pb I lines by +0.36 +/- 0.34 dex and +0.49 +/- 0.28 dex in the stars HD 94028 and HD 196944, where Pb I lines had been detected previously. The Pb II line is likely formed in LTE, and these offsets affirm previous calculations showing that Pb I lines commonly used as abundance indicators underestimate the Pb abundance in LTE. Pb is enhanced in the s-process-enriched stars HD 94028 ([Pb/Fe] = +0.95 +/- 0.14) and HD 196944 ([Pb/Fe] = +2.28 +/- 0.23), and we show that Pb-208 is the dominant Pb isotope in these two stars. The log epsilon(Pb/Eu) ratio in the r-process-enhanced star HD 222925 is 0.76 +/- 0.14, which matches the Solar System r-process ratio and indicates that the Solar System r-process residuals for Pb are, in aggregate, correct. The Th/Pb chronometer in HD 222925 yields an age of 8.2 +/- 5.8 Gyr, and we highlight the potential of the Th/Pb chronometer as a relatively model-insensitive age indicator in r-process-enhanced stars.

==> anc/MRtab2.txt <==
Title: Detection of Pb~II in the Ultraviolet Spectra of Three Metal-Poor Stars
Authors: I.U. Roederer et al.
Table: Hyperfine Structure and Isotope Shifts for the Pb II Line at 2203 
       Angstroms
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   cm-1    WaveNum  Center-of-gravity wavenumber (1)
  11- 19 F9.4   0.1nm   WaveAir  Center-of-Gravity Air Wavelength; Angstroms (1)
  21- 23 F3.1   ---     Fupp     Component upper level F or total angular 
                                     momentum
  25- 27 F3.1   ---     Flow     Component lower level F or total angular 
                                     momentum
  29- 37 F9.6   cm-1    CWavecm  Component offset Wavenumber with respect to 
                                     Center-of-gravity Wavenumber (1)
  39- 47 F9.6   0.1nm   CWaveA   Component offset Wavelength with respect to 
                                     Center-of-gravity Wavelength; Angstroms (1)
  49- 53 F4.2   ---     Str      Component strength (2)
  55- 60 I6     ---     Iso      Isotope
--------------------------------------------------------------------------------
Note (1): Center-of-gravity wavenumbers and air wavelengths are given with 
          component positions relative to those values. 
Note (2): The strengths of each component are easily adjustable using Table 2
          because a Solar System abundance pattern has not been assumed,
          and strengths are normalized to sum to 1 for each isotope.  For 
          example, the log(gf) value of the ^207^Pb component with F_upper = 
          F_lower = 1.0 in a Solar System mix with f_207 = 0.221 would be 
          log10(0.221 * 0.125 * 10^-0.24) = -1.80. 
--------------------------------------------------------------------------------
45367.486 2203.5342 0.5 1.5 -0.175014  0.008501 1.000    204 
45367.486 2203.5342 0.5 1.5 -0.067014  0.003255 1.000    206 
45367.486 2203.5342 1.0 2.0  0.061236 -0.002975 0.625    207 
45367.486 2203.5342 1.0 1.0  0.095236 -0.004626 0.125    207 
45367.486 2203.5342 0.0 1.0 -0.252764  0.012278 0.250    207 
45367.486 2203.5342 0.5 1.5  0.040986 -0.001991 1.000    208 

